A composite spectral scheme for variable coefficient Helmholtz problems

A discretization scheme for variable coefficient Helmholtz problems on two-dimensional domains is presented. The scheme is based on high-order spectral approximations and is designed for problems with smooth solutions. The resulting system of linear equations is solved using a direct solver with O(N^1.5) complexity for the pre-computation and O(N log N) complexity for the solve. The fact that the solver is direct is a principal feature of the scheme, since iterative methods tend to struggle with the Helmholtz equation. Numerical examples demonstrate that the scheme is fast and highly accurate. For instance, using a discretization with 12 points per wave-length, a Helmholtz problem on a domain of size 100 x 100 wavelengths was solved to ten correct digits. The computation was executed on an office desktop; it involved 1.6M degrees of freedom and required 100 seconds for the pre-computation, and 0.3 seconds for the actual solve.

==> Pics/main_spectral_L.m <==
function main_spectral_L

rng('default')
rng(0)

%LOCAL_rectangle
%LOCAL_simplefigures
%LOCAL_rectangle_conv
%LOCAL_rectangle_plot
%LOCAL_rectangle_cartoon
LOCAL_plot_tree
%LOCAL_rectangle_time
%LOCAL_L_shape
%LOCAL_L_shape_prop

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_rectangle

len2    = 1;
Npan2   = 4;
Npan1   = 4;
a       = len2/(2*Npan2);
Ng      = 7;
%params  = [1,NaN];
%params  = [2,0.1];
params  = [3,2*pi*0.8/(2*a)];
%params  = [4,NaN];
%params  = [5,2*pi*0.8/(2*a)];

[NODES,xx,indplot] = LOCAL_process_rectangle([0,2*a*Npan1,0,2*a*Npan2],a,Ng,params);

I_ext = NODES{11,1};
D1fD  = NODES{20,1};
D2fD  = NODES{21,1};
xxs   = [-2;0];
[u_ext,dud1_ext,dud2_ext] = LOCAL_exact_solution(xx(:,I_ext),params,xxs);
fprintf(1,'Max |dud1  - D1fD*u_ext| = %12.5e\n',max(abs(dud1_ext - D1fD*u_ext)))
fprintf(1,'Max |dud2  - D2fD*u_ext| = %12.5e\n',max(abs(dud2_ext - D2fD*u_ext)))
u        = zeros(size(xx,2),1);
u(I_ext) = u_ext;
u        = LOCAL_solve(NODES,u);
u_exact  = LOCAL_exact_solution(xx,params,xxs);
fprintf(1,'After full solve: max|u_exact - u| = %12.5e\n',max(abs(u - u_exact)))

%%% Plot the solution if the problem is small enough.
if (size(xx,2) <= 30000)
  nside1 = Npan1*(Ng-1) + 1;
  nside2 = Npan2*(Ng-1) + 1;
  XX1    = reshape(xx(1,indplot),nside2,nside1);
  XX2    = reshape(xx(2,indplot),nside2,nside1);
  figure(1)
  hold off
  mesh(XX1,XX2,reshape(u(indplot),nside2,nside1))
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_simplefigures

n  = 4;
Ng = 7;

%%%
figure(1)
params = [1,NaN];
[NODES,xx,indplot] = LOCAL_process_rectangle([0,1,0,1],0.5/n,Ng,params);
hold off
plot([1;1]*linspace(0,1,n+1),[0;1]*ones(1,n+1),'k',...
     [0;1]*ones(1,n+1),[1;1]*linspace(0,1,n+1),'k',...
     xx(1,:),xx(2,:),'k.','MarkerSize',15)
axis equal
axis off
%print -deps fig_grid.eps
%keyboard

%%%
hold off
Ng = 8;
[D,xvec] = LOCAL_cheb(Ng-1);
yy = 0.5 + 0.5*xvec(end:(-1):1);
[XX1,XX2] = meshgrid(yy);
xx = [reshape(XX1,1,numel(XX1));...
      reshape(XX2,1,numel(XX2))];
hold off
hmin = yy(2) - yy(1);
Ii   = find( (abs(xx(1,:) - 0.5) < (0.5 - 0.5*hmin)) & ...
             (abs(xx(2,:) - 0.5) < (0.5 - 0.5*hmin)) );
Ie   = LOCAL_complement_vector(Ii,Ng*Ng);
han = plot([0,1,1,0,0],[0,0,1,1,0],'k',...
           xx(1,Ie),xx(2,Ie),'o',...
           xx(1,Ii),xx(2,Ii),'o');
set(han(2),'MarkerFaceColor','k','MarkerEdgeColor','k','MarkerSize',10)
set(han(3),'MarkerFaceColor','w','MarkerEdgeColor','k','MarkerSize',10)
axis equal
axis off
print -deps fig_leaf_before.eps
keyboard

hold off
han = plot([0,1,1,0,0],[0,0,1,1,0],'k',...
           xx(1,Ie),xx(2,Ie),'o');
set(han(2),'MarkerFaceColor','k','MarkerEdgeColor','k','MarkerSize',10)
axis equal
axis off
print -deps fig_leaf_after.eps
keyboard

hold off
J  = find(xx(1,Ie) > 0.5*hmin);
zz = [xx(:,Ie),[1+xx(1,Ie(J));xx(2,Ie(J))]];
I4 = find( (abs(zz(1,:) - 1) < (0.5*hmin)) & ...
           (abs(zz(2,:) - 0.5) < (0.5 - 0.5*hmin)) );
I1 = find( zz(1,:) < (1 - 0.5*hmin) );
I2 = find( zz(1,:) > (1 + 0.5*hmin) );
I3 = LOCAL_complement_vector([I1,I2,I4],size(zz,2));
han = plot([0,2,2,0,0],[0,0,1,1,0],'k',...
           [1,1],[0,1],'k',...
           zz(1,I1),zz(2,I1),'d',...
           zz(1,I2),zz(2,I2),'o',...
           zz(1,I3),zz(2,I3),'s',...
           zz(1,I4),zz(2,I4),'o');
set(han(3),'MarkerFaceColor','k','MarkerEdgeColor','k','MarkerSize',6)
set(han(4),'MarkerFaceColor','k','MarkerEdgeColor','k','MarkerSize',6)
set(han(5),'MarkerFaceColor','k','MarkerEdgeColor','k','MarkerSize',6)
set(han(6),'MarkerFaceColor','w','MarkerEdgeColor','k','MarkerSize',6)
legend(han(3:6),'I1','I2','I3','I4')
axis equal 
axis([-0.1,2.1,-0.1,1.1])
axis off
print -deps fig_siblings_notation.eps
keyboard

hold off
J = find(xx(1,Ie) > 0.5*hmin);
zz = [xx(:,Ie),[1+xx(1,Ie(J));xx(2,Ie(J))]];
Ii   = find( (abs(zz(1,:) - 1) < (0.5*hmin)) & ...
             (abs(zz(2,:) - 0.5) < (0.5 - 0.5*hmin)) );
Ie   = LOCAL_complement_vector(Ii,size(zz,2));
han = plot([0,2,2,0,0],[0,0,1,1,0],'k',...
           [1,1],[0,1],'k',...
           zz(1,Ie),zz(2,Ie),'o',...
           zz(1,Ii),zz(2,Ii),'o');
set(han(3),'MarkerFaceColor','k','MarkerEdgeColor','k','MarkerSize',6)
set(han(4),'MarkerFaceColor','w','MarkerEdgeColor','k','MarkerSize',6)
axis equal 
axis([-0.1,2.1,-0.1,1.1])
axis off
print -deps fig_siblings_before.eps
keyboard

hold off
han = plot([0,2,2,0,0],[0,0,1,1,0],'k',...
           zz(1,Ie),zz(2,Ie),'o');
set(han(2),'MarkerFaceColor','k','MarkerEdgeColor','k','MarkerSize',6)
axis equal 
axis([-0.1,2.1,-0.1,1.1])
axis off
print -deps fig_siblings_after.eps
keyboard

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_rectangle_conv

len2    = 1;
Npan2   = 4;
Npan1   = Npan2;
a       = len2/(2*Npan2);
Ng      = 21;
%params  = [1,NaN];
%params  = [2,0.1];
%kh      = 40;
%params  = [3,kh];
%params  = [3,2*pi*0.8/(2*a)];
%params  = [4,NaN];
%params  = [5,2*pi*0.8/(2*a)];
kh      = 20;
params  = [6,kh];

fprintf(1,'Ng = %d\n',Ng)
fprintf(1,'Points per wave-length = %6.2f\n',(Ng-1)*pi/(kh*a))

[NODES,xx,indplot] = LOCAL_process_rectangle([0,2*a*Npan1,0,2*a*Npan2],a,Ng,params);
    
I_ext = NODES{11,1};
%D1fD  = NODES{20,1};
%D2fD  = NODES{21,1};
%xxs   = [-2;0];
%[u_ext,dud1_ext,dud2_ext] = LOCAL_exact_solution(xx(:,I_ext),params,xxs);
%fprintf(1,'Max |dud1  - D1fD*u_ext| = %12.5e\n',max(abs(dud1_ext - D1fD*u_ext)))
%fprintf(1,'Max |dud2  - D2fD*u_ext| = %12.5e\n',max(abs(dud2_ext - D2fD*u_ext)))
u        = zeros(size(xx,2),1);
%u(I_ext) = atan2(xx(2,I_ext)'-0.4,xx(1,I_ext)'-0.5);
u(I_ext) = cos(xx(1,I_ext)').*(xx(2,I_ext)');
u        = LOCAL_solve(NODES,u);
%u_exact  = LOCAL_exact_solution(xx,params,xxs);
%fprintf(1,'After full solve: max|u_exact - u| = %12.5e\n',max(abs(u - u_exact)))

prec = 1e-13;
xt1  = 0.75;
xt2  = 0.25;
it  = find( (abs(xx(1,:)-xt1) < prec) & ...
            (abs(xx(2,:)-xt2) < prec) );
if ~(length(it)==1)
  fprintf(1,'WARNING: Did not find precisely one point!!!\n')
  keyboard
end

fprintf(1,'u(xt1,xt2) = %20.15f\n',u(it))

%%% Plot the solution if the problem is small enough.
if (size(xx,2) <= 30000)
  nside1 = Npan1*(Ng-1) + 1;
  nside2 = Npan2*(Ng-1) + 1;
  XX1    = reshape(xx(1,indplot),nside2,nside1);
  XX2    = reshape(xx(2,indplot),nside2,nside1);
  figure(1)
  hold off
  mesh(XX1,XX2,reshape(u(indplot),nside2,nside1))
  hold on
  plot3(xx(1,I_ext),xx(2,I_ext),u(I_ext),'k','LineWidth',2)
  hold off
end

keyboard
return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_rectangle_plot

len2    = 1;
Ng      = 11;

Npan2   = 4;
Npan1   = 4;

pts_per_wave = 12;

a       = len2/(2*Npan2);
%params  = [1,NaN];
%params  = [2,0.1];
params  = [3,2*pi*(Ng-1)/(pts_per_wave*2*a)];
%params  = [4,NaN];
%params  = [5,2*pi*0.8/(2*a)];
  
Nwave   = len2*params(2)/(2*pi);

[NODES,xx,indplot] = LOCAL_process_rectangle([0,2*a*Npan1,0,2*a*Npan2],a,Ng,params);

I_ext = NODES{11,1};
xxs   = [-1;0.3];
[u_ext,dud1_ext,dud2_ext] = LOCAL_exact_solution(xx(:,I_ext),params,xxs);
u        = zeros(size(xx,2),1);
u(I_ext) = u_ext;
u        = LOCAL_solve(NODES,u);
u_exact  = LOCAL_exact_solution(xx,params,xxs);

nside1 = Npan1*(Ng-1) + 1;
nside2 = Npan2*(Ng-1) + 1;
XX1    = reshape(xx(1,indplot),nside2,nside1);
XX2    = reshape(xx(2,indplot),nside2,nside1);

figure(1)
hold off
mesh(XX1,XX2,reshape(u(indplot),nside2,nside1))
hold on
xx_ext = xx(:,I_ext);
th = atan2(xx_ext(2,:)-0.5,xx_ext(1,:)-0.5);
[~,indwrap] = sort(th);
plot3(xx_ext(1,indwrap),xx_ext(2,indwrap),u_ext(indwrap),'k','LineWidth',2)
hold off
view([-35,65])

title(sprintf('Approximate solution. ntot=%d   pts-per-wave=%0.2f',size(xx,2),pts_per_wave))

keyboard
return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_rectangle_cartoon

len2    = 1;
Ng      = 11;

Npan2   = 4;
Npan1   = 4;

pts_per_wave = 12;

a       = len2/(2*Npan2);
%params  = [1,NaN];
%params  = [2,0.1];
params  = [3,2*pi*(Ng-1)/(pts_per_wave*2*a)];
%params  = [4,NaN];
%params  = [5,2*pi*0.8/(2*a)];
  
Nwave   = len2*params(2)/(2*pi);

[NODES,xx,indplot] = LOCAL_process_rectangle_cartoon([0,2*a*Npan1,0,2*a*Npan2],a,Ng,params);

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_plot_tree

len2    = 1;
Ng      = 8;

Npan2   = 4;
Npan1   = 4;

pts_per_wave = 12;

a       = len2/(2*Npan2);
%params  = [1,NaN];
%params  = [2,0.1];
params  = [3,2*pi*(Ng-1)/(pts_per_wave*2*a)];
%params  = [4,NaN];
%params  = [5,2*pi*0.8/(2*a)];
  
Nwave   = len2*params(2)/(2*pi);

[NODES,xx,indplot] = LOCAL_process_rectangle([0,2*a*Npan1,0,2*a*Npan2],a,Ng,params);

figure(1)
hold off
spacing = 1.2;
for ibox = 1:size(NODES,2)
  ilevel = NODES{2,ibox};
  box_geom = NODES{1,ibox};
  xc1 = 0.5*(box_geom(1) + box_geom(2));
  xc2 = 0.5*(box_geom(3) + box_geom(4));
  plot(ilevel*spacing + box_geom([1,2,2,1,1]),box_geom([3,3,4,4,3]),'k')
  hold on
  text(ilevel*spacing - 0.05 + xc1,xc2,sprintf('%d',ibox));
end
%for ilevel = 0:4
%  text(ilevel*spacing + 0.4, 1.09, sprintf('Level %d',ilevel))
%end
axis equal
axis off
hold off

keyboard

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_rectangle_time

len2    = 1;
Ng      = 21;

Npan_vec = [2,4,8,16,32,64,128];
%Npan_vec = [2,4,8];
Nexp     = length(Npan_vec);
NTOT     = zeros(1,Nexp);
NWAVE    = zeros(1,Nexp);
T_INV    = zeros(1,Nexp);
T_APP    = zeros(1,Nexp);
ERROR    = zeros(1,Nexp);
MEM      = zeros(1,Nexp);

pts_per_wave = 12;

fprintf(1,'Domain size            = %5.1f x %5.1f\n',len2,len2)
fprintf(1,'Ng                     = %d\n',Ng)
fprintf(1,'Points per wave-length = %d\n',pts_per_wave)
fprintf(1,'\n')
fprintf(1,'   ntot     t_inv       t_app      Nwave          error      memory          memory\n')
fprintf(1,'            (sec)       (sec)                                  (MB)  (doubles/ntot)\n')
for icount = 1:length(Npan_vec)
  Npan2   = Npan_vec(icount);
  Npan1   = Npan2;
  a       = len2/(2*Npan2);
  %params  = [1,NaN];
  %params  = [2,0.1];
  params  = [3,2*pi*(Ng-1)/(pts_per_wave*2*a)];
  %params  = [4,NaN];
  %params  = [5,2*pi*0.8/(2*a)];
  
  Nwave   = len2*params(2)/(2*pi);

  tic
  [NODES,xx,indplot] = LOCAL_process_rectangle([0,2*a*Npan1,0,2*a*Npan2],a,Ng,params);
  t_inv = toc;

%  for ibox = 1:size(NODES,2)
%    NODES{20,ibox} = [];
%    NODES{21,ibox} = [];
%  end
  NODES{20,1} = [];
  NODES{21,1} = [];
  mem = whos('NODES');
  MEM(icount) = mem.bytes;

  I_ext = NODES{11,1};
  xxs   = [-2;0];
  [u_ext,dud1_ext,dud2_ext] = LOCAL_exact_solution(xx(:,I_ext),params,xxs);
  u        = zeros(size(xx,2),1);
  u(I_ext) = u_ext;
  tic
  u        = LOCAL_solve(NODES,u);
  t_app  = toc;
  u_exact  = LOCAL_exact_solution(xx,params,xxs);
  err      = max(abs(u - u_exact));
  ntot     = size(xx,2);
  
  NTOT(icount)  = ntot;
  T_INV(icount) = t_inv;
  T_APP(icount) = t_app;
  ERROR(icount) = err;
  NWAVE(icount) = Nwave;
  fprintf(1,'%7d   %7.2f   %9.4f     %6.1f   %12.5e   %9.1f          %6.1f\n',...
          NTOT(icount),T_INV(icount),T_APP(icount),NWAVE(icount),ERROR(icount),MEM(icount)/(2^20),MEM(icount)/(8*ntot))
  
end

fprintf(1,'\n   ntot     t_inv       t_app      Nwave          error      memory          memory\n')
fprintf(1,'            (sec)       (sec)                                  (MB)  (doubles/ntot)\n')
for icount = 1:Nexp
  fprintf(1,'%7d   %7.2f   %9.4f     %6.1f   %12.5e   %9.1f          %6.1f\n',...
          NTOT(icount),T_INV(icount),T_APP(icount),NWAVE(icount),ERROR(icount),...
          MEM(icount)/(2^20),MEM(icount)/(8*NTOT(icount)))
end

%fprintf(1,'\n   ntot     t_inv       t_app      Nwave          error\n')
%for icount = 1:Nexp
%  fprintf(1,'%7d   %7.2f   %9.4f     %6.1f   %12.5e\n',...
%          NTOT(icount),T_INV(icount),T_APP(icount),NWAVE(icount),ERROR(icount))
%  if (icount < Nexp)
%    fprintf(1,'             %4.1f        %4.1f\n',...
%            T_INV(icount+1)/T_INV(icount),T_APP(icount+1)/T_APP(icount))
%  end
%end

loglog(NTOT,T_INV,'x-',...
       NTOT,T_APP,'x-')
axis tight
legend('t-inv','t-app')
title('Times for inversion and solve')
ylabel('time in seconds')
xlabel('N')

keyboard
return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_L_shape

%%% Set the parameters of the differential operator.
len2    = 1;
Npan2   = 4;
Npan1   = 2*Npan2;
a       = len2/(2*Npan2);
Ng      = 21;
%params  = [1,NaN];
%params  = [2,0.1];
params  = [3,2*pi*1.6/(2*a)];
%params  = [4,NaN];
%params  = [5,2*pi*0.8/(2*a)];

[NODES_S,xx_S,indplot_S] = LOCAL_process_rectangle([0,2*a*Npan1,0,2*a*Npan2],a,Ng,params);
[NODES_N,xx_N,indplot_N] = LOCAL_process_rectangle([0,2*a*Npan2,2*a*Npan2,4*a*Npan2],a,Ng,params);

[D1fD,D2fD,F,IS_ext,IS_jnt,IS_int,IN_ext,IN_jnt,IN_int] = ...
    LOCAL_adhoc_merge_L(NODES_S,xx_S,NODES_N,xx_N);

xx_ext = [xx_S(:,IS_ext),xx_N(:,IN_ext),xx_S(:,IS_jnt)];
%xxs    = [-2;0];
xxs    = [1.5;2];
[u_ext,dud1_ext,dud2_ext] = LOCAL_exact_solution(xx_ext,params,xxs);
u_int                     = LOCAL_exact_solution(xx_S(:,IS_int),params,xxs);
fprintf(1,'Max |u_int -    F*u_ext| = %12.5e\n',max(abs(u_int - F*u_ext)))
fprintf(1,'Max |dud1  - D1fD*u_ext| = %12.5e\n',max(abs(dud1_ext - D1fD*u_ext)))
fprintf(1,'Max |dud2  - D2fD*u_ext| = %12.5e\n',max(abs(dud2_ext - D2fD*u_ext)))
uextS      = LOCAL_exact_solution(xx_S(:,IS_ext),params,xxs);
uextN      = LOCAL_exact_solution(xx_N(:,IN_ext),params,xxs);
ujnt       = LOCAL_exact_solution(xx_S(:,IS_jnt),params,xxs);
u_ext      = [uextS;uextN;ujnt];
uint       = F*u_ext;
uS         = zeros(size(xx_S,2),1);
uN         = zeros(size(xx_N,2),1);
uS(IS_ext) = uextS;
uN(IN_ext) = uextN;
uS(IS_jnt) = ujnt;
uN(IN_jnt) = ujnt;
uS(IS_int) = uint;
uN(IN_int) = uint;
uS         = LOCAL_solve(NODES_S,uS);
uN         = LOCAL_solve(NODES_N,uN);
uS_exact   = LOCAL_exact_solution(xx_S,params,xxs);
uN_exact   = LOCAL_exact_solution(xx_N,params,xxs);
fprintf(1,'After full solve: max|u_S_exact - u_S| = %12.5e\n',max(abs(uS - uS_exact)))
fprintf(1,'After full solve: max|u_N_exact - u_N| = %12.5e\n',max(abs(uN - uN_exact)))

%%% Plot the solution if the problem is small enough.
if ((size(xx_S,2)+size(xx_N,2)) <= 30000)
  nside1_S = Npan1*(Ng-1) + 1;
  nside2_S = Npan2*(Ng-1) + 1;
  XX1_S    = reshape(xx_S(1,indplot_S),nside2_S,nside1_S);
  XX2_S    = reshape(xx_S(2,indplot_S),nside2_S,nside1_S);
  nside1_N = Npan2*(Ng-1) + 1;
  nside2_N = Npan2*(Ng-1) + 1;
  XX1_N    = reshape(xx_N(1,indplot_N),nside2_N,nside1_N);
  XX2_N    = reshape(xx_N(2,indplot_N),nside2_N,nside1_N);

  kh    = params(2);
  nwave = Ng/(kh*2*a/(2*pi));
  ntot  = numel(XX1_S) + numel(XX1_N);

  figure(1)
  hold off
  mesh(XX1_S,XX2_S,reshape(uS(indplot_S),nside2_S,nside1_S))
  hold on
  mesh(XX1_N,XX2_N,reshape(uN(indplot_N),nside2_N,nside1_N))
  th = atan2(xx_ext(2,:)-0.5,xx_ext(1,:)-0.5);
  [~,indwrap] = sort(th);
  plot3(xx_ext(1,indwrap),xx_ext(2,indwrap),u_ext(indwrap),'k','LineWidth',2)
  view([65,75])
  title(sprintf('Approximate solution. ntot=%d   pts-per-wave=%0.2f',ntot,nwave))
  print -depsc fig_spectral_L_soln.eps

  figure(2)
  hold off
  mesh(XX1_S,XX2_S,reshape(uS(indplot_S)-uS_exact(indplot_S),nside2_S,nside1_S))
  hold on
  mesh(XX1_N,XX2_N,reshape(uN(indplot_N)-uN_exact(indplot_N),nside2_N,nside1_N))
  view([65,75])
  title(sprintf('Error. ntot=%d   pts-per-wave=%0.2f',ntot,nwave))
  print -depsc fig_spectral_L_error.eps

end


return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_L_shape_prop

%%% Set the parameters of the differential operator.
len2    = 1;
Npan2   = 4;
Npan1   = 2*Npan2;
a       = len2/(2*Npan2);
Ng      = 21;
params  = [6,2*pi*0.8/(2*a)];

[NODES_S,xx_S,indplot_S] = LOCAL_process_rectangle([0,2*a*Npan1,0,2*a*Npan2],a,Ng,params);
[NODES_N,xx_N,indplot_N] = LOCAL_process_rectangle([0,2*a*Npan2,2*a*Npan2,4*a*Npan2],a,Ng,params);

[D1fD,D2fD,F,IS_ext,IS_jnt,IS_int,IN_ext,IN_jnt,IN_int] = ...
    LOCAL_adhoc_merge_L(NODES_S,xx_S,NODES_N,xx_N);

xx_ext     = [xx_S(:,IS_ext),xx_N(:,IN_ext),xx_S(:,IS_jnt)];
uextS      = xx_S(1,IS_ext)' > (2-1e-10);
uextN      = xx_N(1,IN_ext)' > (2-1e-10);
ujnt       = xx_S(1,IS_jnt)' > (2-1e-10);
u_ext      = [uextS;uextN;ujnt];
uint       = F*u_ext;
uS         = zeros(size(xx_S,2),1);
uN         = zeros(size(xx_N,2),1);
uS(IS_ext) = uextS;
uN(IN_ext) = uextN;
uS(IS_jnt) = ujnt;
uN(IN_jnt) = ujnt;
uS(IS_int) = uint;
uN(IN_int) = uint;
uS         = LOCAL_solve(NODES_S,uS);
uN         = LOCAL_solve(NODES_N,uN);

%%% Plot the solution if the problem is small enough.
if ((size(xx_S,2)+size(xx_N,2)) <= 30000)
  nside1_S = Npan1*(Ng-1) + 1;
  nside2_S = Npan2*(Ng-1) + 1;
  XX1_S    = reshape(xx_S(1,indplot_S),nside2_S,nside1_S);
  XX2_S    = reshape(xx_S(2,indplot_S),nside2_S,nside1_S);
  nside1_N = Npan2*(Ng-1) + 1;
  nside2_N = Npan2*(Ng-1) + 1;
  XX1_N    = reshape(xx_N(1,indplot_N),nside2_N,nside1_N);
  XX2_N    = reshape(xx_N(2,indplot_N),nside2_N,nside1_N);

  kh = params(2);
  nwave = Ng/(kh*2*a/(2*pi));
  ntot  = numel(XX1_S) + numel(XX1_N);

  figure(1)
  hold off
  bS = 0.99*exp(-10*(XX1_S-0.6).^2-10*(XX2_S-0.6).^2);
  bN = 0.99*exp(-10*(XX1_N-0.6).^2-10*(XX2_N-0.6).^2);

  mesh(XX1_S,XX2_S,reshape(bS,nside2_S,nside1_S))
  hold on
  mesh(XX1_N,XX2_N,reshape(bN,nside2_N,nside1_N))
  view([65,75])
  title('The function b')
  print -depsc fig_spectral_L_prop_b.eps

  figure(2)
  hold off
  mesh(XX1_S,XX2_S,reshape(uS(indplot_S),nside2_S,nside1_S))
  hold on
  mesh(XX1_N,XX2_N,reshape(uN(indplot_N),nside2_N,nside1_N))
  th = atan2(xx_ext(2,:)-0.5,xx_ext(1,:)-0.5);
  [~,indwrap] = sort(th);
  plot3(xx_ext(1,indwrap),xx_ext(2,indwrap),u_ext(indwrap),'k','LineWidth',2)
  view([65,75])
  title(sprintf('Approximate solution. ntot=%d   pts-per-wave=%0.2f',ntot,nwave))
  print -depsc fig_spectral_L_prop_soln.eps

end


return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [NODES,xx,indplot] = LOCAL_process_rectangle(box_geom,a,Ng,params)

Npan1 = round((box_geom(2) - box_geom(1))/(2*a));
Npan2 = round((box_geom(4) - box_geom(3))/(2*a));

if ( (abs((box_geom(2) - box_geom(1)) - 2*a*Npan1) > 1e-13) || ...
     (abs((box_geom(4) - box_geom(3)) - 2*a*Npan2) > 1e-13) )
  fprintf(1,'ERROR: The box cannot be tesselated into squares of requested size.\n')
  keyboard
end

%%% Construct the Chebyshev structure for a leaf.
[L,D1,D2,xvec] = LOCAL_get_L_and_D(Ng,a);
hmin           = xvec(2) - xvec(1);

%%% Set up a grid and construct the tree structure.
[xx,indplot] = LOCAL_get_grid(box_geom([1,3]),Npan1,Npan2,a,Ng,xvec);
NODES        = LOCAL_get_tree(xx,box_geom,2*a,hmin);
nboxes       = size(NODES,2);

%%% Process all leaves.
%tic
for ibox = 1:nboxes
  if (NODES{05,ibox} == 0)
    NODES = LOCAL_process_leaf(xx,NODES,ibox,L,D1,D2,hmin,params);
  end
end
%fprintf(1,'Time required for leaves = %0.3f\n',toc)

%%% Perform hierarchical merge
%tic
for ibox = nboxes:(-1):1
  if (NODES{05,ibox} > 0)
    ison1 = NODES{04,ibox}(1);
    ison2 = NODES{04,ibox}(2);
    a1    = 0.5*(NODES{01,ison1}(2) - NODES{01,ison1}(1));
    if ((NODES{01,ison1}(1) + a1) < NODES{01,ison2}(1)) % horizontal merge
      NODES = LOCAL_mergetwo_hori(xx,NODES,ibox);
    else
      NODES = LOCAL_mergetwo_vert(xx,NODES,ibox);
    end
  end
end
%fprintf(1,'Time required for merge  = %0.3f\n',toc)

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [NODES,xx,indplot] = LOCAL_process_rectangle_cartoon(box_geom,a,Ng,params)

Npan1 = round((box_geom(2) - box_geom(1))/(2*a));
Npan2 = round((box_geom(4) - box_geom(3))/(2*a));

if ( (abs((box_geom(2) - box_geom(1)) - 2*a*Npan1) > 1e-13) || ...
     (abs((box_geom(4) - box_geom(3)) - 2*a*Npan2) > 1e-13) )
  fprintf(1,'ERROR: The box cannot be tesselated into squares of requested size.\n')
  keyboard
end

%%% Construct the Chebyshev structure for a leaf.
[L,D1,D2,xvec] = LOCAL_get_L_and_D(Ng,a);
hmin           = xvec(2) - xvec(1);

%%% Set up a grid and construct the tree structure.
[xx,indplot] = LOCAL_get_grid(box_geom([1,3]),Npan1,Npan2,a,Ng,xvec);
NODES        = LOCAL_get_tree(xx,box_geom,2*a,hmin);
nboxes       = size(NODES,2);

bord  = 0.1;
axvec = [min(xx(1,:))-bord,max(xx(1,:))+bord,min(xx(2,:))-bord,max(xx(2,:))+bord];
figure(1)
hold off
plot([1;1]*linspace(box_geom(1),box_geom(2),Npan1+1),[0;1]*ones(1,Npan2+1),'k',...
     [0;1]*ones(1,Npan1+1),[1;1]*linspace(box_geom(3),box_geom(4),Npan2+1),'k',...
     xx(1,:),xx(2,:),'r.','MarkerSize',16,'LineWidth',2)
axis equal
axis(axvec)
axis off
%print -depsc fig_cartoon_grid.eps

%%% Process all leaves.
for ibox = 1:nboxes
  if (NODES{05,ibox} == 0)
    NODES = LOCAL_process_leaf(xx,NODES,ibox,L,D1,D2,hmin,params);
  end
end

%%% Perform hierarchical merge
for ibox = nboxes:(-1):1
  if (NODES{05,ibox} > 0)
    ison1 = NODES{04,ibox}(1);
    ison2 = NODES{04,ibox}(2);
    a1    = 0.5*(NODES{01,ison1}(2) - NODES{01,ison1}(1));
    if ((NODES{01,ison1}(1) + a1) < NODES{01,ison2}(1)) % horizontal merge
      NODES = LOCAL_mergetwo_hori(xx,NODES,ibox);
    else
      NODES = LOCAL_mergetwo_vert(xx,NODES,ibox);
    end
  end
end

for ilevel = 4:(-1):0
  fprintf(1,'=== ilevel = %d\n',ilevel)
  hold off
  plot([0,1,1,0,0],[0,0,1,1,0],'k')
  hold on
  for ibox = 1:size(NODES,2)
    if (NODES{2,ibox} == ilevel)
      box_geom = NODES{1,ibox};
      ind = NODES{11,ibox};
      indint = NODES{12,ibox};
      han = plot(box_geom([1,2,2,1,1]),box_geom([3,3,4,4,3]),'k',...
                 xx(1,indint),xx(2,indint),'o',...
                 xx(1,ind),xx(2,ind),'o');
      set(han(2),'MarkerFaceColor','w','MarkerEdgeColor','k','MarkerSize',6)
      set(han(3),'MarkerFaceColor','k','MarkerEdgeColor','k','MarkerSize',6)
    end
  end
  axis equal
  axis(axvec)
  axis off
%  print('-depsc',sprintf('fig_cartoon_level%d.eps',ilevel))
  keyboard
end

for ilevel = 4:(-1):0
  fprintf(1,'=== ilevel = %d\n',ilevel)
  hold off
  plot([0,1,1,0,0],[0,0,1,1,0],'k')
  hold on
  for ibox = 1:size(NODES,2)
    if (NODES{2,ibox} == ilevel)
      box_geom = NODES{1,ibox};
      ind = NODES{11,ibox};
      han = plot(box_geom([1,2,2,1,1]),box_geom([3,3,4,4,3]),'k',...
                 xx(1,ind),xx(2,ind),'o');
      set(han(2),'MarkerFaceColor','k','MarkerEdgeColor','k','MarkerSize',6)
    end
  end
  axis equal
  axis(axvec)
  axis off
%  print('-depsc',sprintf('fig_cartoon_level%dafter.eps',ilevel))
  keyboard
end




%fprintf(1,'Time required for merge  = %0.3f\n',toc)

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This function performs an "ad hoc" merge of two rectangles to form 
% an L-shaped domains.
% It works just like the standard "merge vertical" function but the
% geometry-processing (determining the index sets) is slightly different.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [D1fD,D2fD,F,IS_ext,IS_jnt,IS_int,IN_ext,IN_jnt,IN_int] = ...
    LOCAL_adhoc_merge_L(NODES_S,xx_S,NODES_N,xx_N)

hmin     = xx_S(2,2) - xx_S(2,1);
D1fD_S   = NODES_S{20,1};
D2fD_S   = NODES_S{21,1};
D1fD_N   = NODES_N{20,1};
D2fD_N   = NODES_N{21,1};
indext_S = NODES_S{11,1};
indext_N = NODES_N{11,1};

x1min_S = NODES_S{1,1}(1);
x1max_S = NODES_S{1,1}(2);
x2min_S = NODES_S{1,1}(3);
x2max_S = NODES_S{1,1}(4);
x1min_N = NODES_N{1,1}(1);
x1max_N = NODES_N{1,1}(2);
x2min_N = NODES_N{1,1}(3);
x2max_N = NODES_N{1,1}(4);

J1_S = find( (xx_S(2,indext_S) < (x2max_S-0.5*hmin)) | ...
             (xx_S(1,indext_S) > (x1max_N+0.5*hmin)) );
J4_S = find( (xx_S(2,indext_S) > (x2max_S-0.5*hmin)) & ...
             (xx_S(1,indext_S) > (x1min_S+0.5*hmin)) & ...
             (xx_S(1,indext_S) < (x1max_N-0.5*hmin)) );
J3_S = LOCAL_complement_vector([J1_S,J4_S],length(indext_S));

J2_N = find(  xx_N(2,indext_N) > (x2min_N+0.5*hmin) );
J4_N = find( (xx_N(2,indext_N) < (x2min_N+0.5*hmin)) & ...
             (xx_N(1,indext_N) > (x1min_N+0.5*hmin)) & ...
             (xx_N(1,indext_N) < (x1max_N-0.5*hmin)) );
J3_N = LOCAL_complement_vector([J2_N,J4_N],length(indext_N));
J3_N = J3_N(end:(-1):1);
J4_N = J4_N(end:(-1):1);

%plot(xx_S(1,indext_S),xx_S(2,indext_S),'k.',...
%     xx_N(1,indext_N),xx_N(2,indext_N),'r.',...
%     xx_S(1,indext_S(J4_S)),xx_S(2,indext_S(J4_S)),'go')
%axis equal

%%% Assemble the various matrices.
n1   = length(J1_S);
n2   = length(J2_N);
X11  = [D1fD_S(J1_S,J1_S), zeros(n1,n2), D1fD_S(J1_S,J3_S);...
        zeros(n2,n1), D1fD_N(J2_N,J2_N), D1fD_N(J2_N,J3_N);...
        0.5*D1fD_S(J3_S,J1_S), 0.5*D1fD_N(J3_N,J2_N), 0.5*D1fD_S(J3_S,J3_S) + 0.5*D1fD_N(J3_N,J3_N)];
X12  = [D1fD_S(J1_S,J4_S);...
        D1fD_N(J2_N,J4_N);...
        0.5*D1fD_S(J3_S,J4_S) + 0.5*D1fD_N(J3_N,J4_N)];
Y11  = [D2fD_S(J1_S,J1_S), zeros(n1,n2), D2fD_S(J1_S,J3_S);...
        zeros(n2,n1), D2fD_N(J2_N,J2_N), D2fD_N(J2_N,J3_N);...
        0.5*D2fD_S(J3_S,J1_S), 0.5*D2fD_N(J3_N,J2_N), 0.5*D2fD_S(J3_S,J3_S) + 0.5*D2fD_N(J3_N,J3_N)];
Y12  = [D2fD_S(J1_S,J4_S);...
        D2fD_N(J2_N,J4_N);...
        0.5*D2fD_S(J3_S,J4_S) + 0.5*D2fD_N(J3_N,J4_N)];
Y21  = [D2fD_S(J4_S,J1_S), -D2fD_N(J4_N,J2_N), D2fD_S(J4_S,J3_S) - D2fD_N(J4_N,J3_N)];
Y22  =  D2fD_S(J4_S,J4_S) - D2fD_N(J4_N,J4_N);

%%% Next perform the actual merge, which is given by the formulas
%%%   D1fD = X11 - X12*inv(Y22)*Y21
%%%   D2fD = Y11 - Y12*inv(Y22)*Y21
%%% Note 1: One should always recycle the computation of ZZ = Y22\Y21.
%%% Note 2: X12 and Y12 has many zero rows. This can be exploited (optional).
flag_accel = 1;
F = -Y22\Y21;
if (flag_accel == 0)
  D1fD = X11 + X12*F;
  D2fD = Y11 + Y12*F;
else
  D1fD = X11;
  ind  = find(sum(abs(X12')));
  D1fD(ind,:) = D1fD(ind,:) + X12(ind,:)*F;
  ind  = find(sum(abs(Y12')));
  D2fD = Y11;
  D2fD(ind,:) = D2fD(ind,:) + Y12(ind,:)*F;
end

IS_ext = indext_S(J1_S);
IN_ext = indext_N(J2_N);
IS_jnt = indext_S(J3_S);
IN_jnt = indext_N(J3_N);
IS_int = indext_S(J4_S);
IN_int = indext_N(J4_N);

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [L,D1,D2,xvec] = LOCAL_get_L_and_D(N_side,a)

[D,xvec] = LOCAL_cheb(N_side-1);
xvec     = a*xvec(end:(-1):1);
D        = (1/a)*D;
I        = eye(N_side);
D1       = -kron(D,I);
D2       = -kron(I,D);
Dsq      = D^2; 
L        = kron(I,Dsq) + kron(Dsq,I);
return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This function computes the Chebyshev nodes on [-1,1].
% It also computes a differentiation operator.
% It is modified from a code by Nick Trefethen.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [D,x] = LOCAL_cheb(N)

if N==0
  D=0; 
  x=1; 
  return
end
x = cos(pi*(0:N)/N)'; 
c = [2; ones(N-1,1); 2].*(-1).^(0:N)';
X = repmat(x,1,N+1);
dX = X-X';                  
D  = (c*(1./c)')./(dX+(eye(N+1)));      % off-diagonal entries
D  = D - diag(sum(D'));                 % diagonal entries

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This function assumes that the geometry consists of leaves of size 
%   lenleaf x lenleaf
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [NODES,nlevels] = LOCAL_get_tree(xx,box_geom,lenleaf,hmin)

ntot = size(xx,2);

% BOXES is a temporary work array for setting up the tree-structure
BOXES       = zeros(18,100);
lenBOXES    = 100;
BOXES( 1,1) = NaN;
BOXES( 2,1) = 0;
BOXES( 3,1) = NaN;
BOXES( 6,1) = 1;
BOXES( 7,1) = ntot;
BOXES(10,1) = NaN;
BOXES(11,1) = box_geom(1);
BOXES(12,1) = box_geom(2);
BOXES(13,1) = box_geom(3);
BOXES(14,1) = box_geom(4);
BOXES(15,1) = -1;
BOXES(16,1) = -1;
BOXES(17,1) = -1;
BOXES(18,1) = -1;

INDS    = cell(1,ntot);
INDS{1} = 1:ntot;

% Create the tree structure by splitting any
% box that holds more than nmax nodes.
%
% We create the boxes one level at a time.
% The following loop is over LEVELS.
ibox_last  = 0;
ibox_new   = 1;
ilevel     = 0;
while (ibox_new > ibox_last)

  ibox_first = ibox_last+1;
  ibox_last  = ibox_new;
  ilevel     = ilevel+1;
  
  % Loop over all boxes on the level that was last created.
  % All newly created boxes are temporarily stored in the array TMPBOXES.
  for ibox = ibox_first:ibox_last
    
    % If ibox is larger than lenleaf x lenleaf, it will be partitioned.
    x1min  = BOXES(11,ibox);
    x1max  = BOXES(12,ibox);
    x2min  = BOXES(13,ibox);
    x2max  = BOXES(14,ibox);
    m1     = round((x1max - x1min)/lenleaf);
    m2     = round((x2max - x2min)/lenleaf);
%    disp([ibox,m1,m2])
    if (1 < max([m1,m2]))

      indloc = INDS{ibox};
      if (m2 <= m1) % Make a vertical cut.
        m1_west       = round(0.5*m1);
        m1_east       = m1 - m1_west;
        x1half        = x1min + lenleaf*m1_west;
        J_son1        = find(xx(1,indloc) <= (x1half + 0.5*hmin));
        J_son2        = find(xx(1,indloc) >= (x1half - 0.5*hmin));
        box_geom_son1 = [x1min,x1half,x2min,x2max];
        box_geom_son2 = [x1half,x1max,x2min,x2max];
      else          % Make a horizontal cut
        m2_south      = round(0.5*m2);
        m2_north      = m2 - m2_south;
        x2half        = x2min + lenleaf*m2_south;
        J_son1        = find(xx(2,indloc) <= (x2half + 0.5*hmin));
        J_son2        = find(xx(2,indloc) >= (x2half - 0.5*hmin));
        box_geom_son1 = [x1min,x1max,x2min,x2half];
        box_geom_son2 = [x1min,x1max,x2half,x2max];
      end

%      plot(xx(1,:),xx(2,:),'k.',...
%           xx(1,indloc),xx(2,indloc),'r.',...
%           xx(1,indloc(J_son1)),xx(2,indloc(J_son1)),'bo',...
%           xx(1,indloc(J_son2)),xx(2,indloc(J_son2)),'g.')
%      axis equal
%      keyboard
      
      % If there is not enough space to save the 2 children in
      % the array BOXES, then double the size of BOXES.
      if ((ibox_new + 2) > lenBOXES)
        BOXES  = [BOXES,zeros(size(BOXES,1),4+size(BOXES,2))];
        lenBOXES = size(BOXES,2);
      end
      
      if ~isempty(J_son1)
        ibox_new = ibox_new + 1;
        BOXES(:,ibox_new) = [NaN,ilevel,ibox,NaN,NaN,NaN,...
                             NaN,NaN,NaN,NaN,box_geom_son1,...
                             -1,-1,-1,-1]';
        BOXES(15,ibox) = ibox_new;
        INDS{ibox_new} = indloc(J_son1);
      end
      if ~isempty(J_son2)
        ibox_new = ibox_new + 1;
        BOXES(:,ibox_new) = [NaN,ilevel,ibox,NaN,NaN,NaN,...
                             NaN,NaN,NaN,NaN,box_geom_son2,...
                             -1,-1,-1,-1]';
        BOXES(16,ibox) = ibox_new;
        INDS{ibox_new} = indloc(J_son2);
      end
    
    end
    
  end
  
end

nlevels = ilevel - 1;

% Let nboxes denote the number of boxes created,
% create the object NODES which will hold all
% relevant information, and transfer the 
% information in BOXES to NODES.
% We also delete the object BOXES.
nboxes = ibox_new;
NODES  = cell(30,nboxes);
for ibox = 1:nboxes
  NODES{01,ibox} = BOXES(11:14,ibox);
  NODES{02,ibox} = BOXES(02,ibox);
  NODES{03,ibox} = BOXES(03,ibox);
  NODES{04,ibox} = [];
  for j = 15:16
    if (BOXES(j,ibox) > 0)
      NODES{04,ibox} = [NODES{04,ibox},BOXES(j,ibox)];
    end
  end
  NODES{05,ibox} = length(NODES{04,ibox});
  % If ibox is a leaf, then record the index vector.
  % Note that it must be ordered properly.
  if (NODES{05,ibox} == 0)
    ind = INDS{ibox};
    len2 = NODES{01,ibox}(4) - NODES{01,ibox}(3);
    yy = 2*(len2/hmin)*(xx(1,ind)-NODES{01,ibox}(1)) + (xx(2,ind)-NODES{01,ibox}(3));
    [~,indtmp] = sort(yy);
    NODES{10,ibox} = ind(indtmp);
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function NODES = LOCAL_process_leaf(xx,NODES,ibox,L,D1,D2,hmin,params)

ind = NODES{10,ibox};
zz1 = xx(1,ind)';
zz2 = xx(2,ind)';
xc1 = 0.5*(NODES{01,ibox}(1) + NODES{01,ibox}(2));
xc2 = 0.5*(NODES{01,ibox}(3) + NODES{01,ibox}(4));
a   = 0.5*(NODES{01,ibox}(2) - NODES{01,ibox}(1));

%%% Construct the index vectors.
Jint       = find( max(abs([zz1' - xc1; zz2' - xc2])) < (a - 0.5*hmin));
Jext       = LOCAL_complement_vector(Jint,length(ind));
theta0     = atan2(zz2(Jext(1))-xc2,zz1(Jext(1))-xc1);
theta      = rem(4*pi + 1e-12 - theta0 + atan2(zz2(Jext)-xc2,zz1(Jext)-xc1),2*pi);
[~,indtmp] = sort(theta);
Jext       = Jext(indtmp);
Iint       = ind(Jint);
Iext       = ind(Jext);

%%% Construct the full elliptic operator L.
if (params(1) == 1)
  A = -L;
elseif (params(1) == 2)
  kh = params(2);
  A  = -L + kh*kh*eye(size(L,1));
elseif (params(1) == 3)
  kh = params(2);
  A  = -L - kh*kh*eye(size(L,1));
elseif (params(1) == 4)
  b  = zz1.*zz1 + zz2.*zz2;
  A  = -L - diag(b);
elseif (params(1) == 5)
  kh   = params(2);
  b    = 1 - 0.99*exp(-2*(zz1-0.5).^2-2*(zz2-0.5).^2);
  A    = -L - diag(kh*kh*b);
elseif (params(1) == 6)
  kh   = params(2);
  b    = 1 - 0.99*exp(-10*(zz1-0.6).^2-10*(zz2-0.6).^2);
  A    = -L - diag(kh*kh*b);
end

%%% Construct the auxiliary matrix X.
%%% X maps Dirichlet data to potential values on the entire grid.
X         = zeros(length(ind),length(Jext));
X(Jext,:) = eye(length(Jext));
F         = A(Jint,Jint)\(-A(Jint,Jext));
X(Jint,:) = F;

%%% Construct the D1fD and D2fD operators by differentiating on the domain.
D1fD           = D1(Jext,:)*X;
D2fD           = D2(Jext,:)*X;
NODES{20,ibox} = D1fD;
NODES{21,ibox} = D2fD;
NODES{22,ibox} = F;
NODES{11,ibox} = Iext;
NODES{12,ibox} = Iint;

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Find the complement to the vector indi in the set (1:N).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function indc = LOCAL_complement_vector(indi,N)
indtmp = 1:N;
indtmp(indi) = 2*N*ones(1,length(indi));
indtmp = sort(indtmp);
indc = indtmp(1:(N - length(indi)));
return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Merge two adjacent boxes "vertically".
% The nodes are numbered as follows:
%
% 2 2 2 2 2
% 2       2
% 2       2
% 2       2
% 3 4 4 4 3
% 1       1
% 1       1
% 1       1
% 1 1 1 1 1
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function NODES = LOCAL_mergetwo_vert(xx,NODES,ibox)

ison1  = NODES{4,ibox}(1);
ison2  = NODES{4,ibox}(2);

inds   = NODES{11,ison1};
indn   = NODES{11,ison2};
D1fDs  = NODES{20,ison1};
D2fDs  = NODES{21,ison1};
D1fDn  = NODES{20,ison2};
D2fDn  = NODES{21,ison2};
xxboxs = xx(:,inds);
xxboxn = xx(:,indn);

%%% Extract geometric information about the two boxes.
x1min = NODES{01,ison1}(1);
x1max = NODES{01,ison1}(2);
x2min = NODES{01,ison1}(3);
x2max = NODES{01,ison1}(4);
xxcs  = [0.5*(x1min+x1max);...
         0.5*(x2min+x2max)];
a1s   =  0.5*(x1max-x1min);
a2s   =  0.5*(x2max-x2min);
x1min = NODES{01,ison2}(1);
x1max = NODES{01,ison2}(2);
x2min = NODES{01,ison2}(3);
x2max = NODES{01,ison2}(4);
xxcn  = [0.5*(x1min+x1max);...
         0.5*(x2min+x2max)];
a1n   =  0.5*(x1max-x1min);
a2n   =  0.5*(x2max-x2min);
hmin  = xxboxs(1,2) - xxboxs(1,1);

%%% Construct index vectors for the south box.
zz1   = xxboxs(1,:) - xxcs(1);
zz2   = xxboxs(2,:) - xxcs(2);
J1s   = find( zz2 < (a2s - 0.5*hmin) );
J3s   = find( (zz2      > (a2s - 0.5*hmin)) & ...
              (abs(zz1) > (a1s - 0.5*hmin)) );
J4s   = find( (zz2      > (a2s - 0.5*hmin)) & ...
              (abs(zz1) < (a1s - 0.5*hmin)) );

%%% Construct index vectors for the east box.
zz1   = xxboxn(1,:) - xxcn(1);
zz2   = xxboxn(2,:) - xxcn(2);
J2n   = find( (-a2n + 0.5*hmin) < zz2);
J3n   = find( (zz2      < (-a2n + 0.5*hmin)) & ...
              (abs(zz1) > ( a1n - 0.5*hmin)) );
J4n   = find( (zz2      < (-a2n + 0.5*hmin)) & ...
              (abs(zz1) < ( a1n - 0.5*hmin)) );
J3n   = J3n(end:(-1):1);
J4n   = J4n(end:(-1):1);

%%% Assemble the various matrices.
n1   = length(J1s);
n2   = length(J2n);
X11  = [D1fDs(J1s,J1s), zeros(n1,n2), D1fDs(J1s,J3s);...
        zeros(n2,n1), D1fDn(J2n,J2n), D1fDn(J2n,J3n);...
        0.5*D1fDs(J3s,J1s), 0.5*D1fDn(J3n,J2n), 0.5*D1fDs(J3s,J3s) + 0.5*D1fDn(J3n,J3n)];
X12  = [D1fDs(J1s,J4s);...
        D1fDn(J2n,J4n);...
        0.5*D1fDs(J3s,J4s) + 0.5*D1fDn(J3n,J4n)];
Y11  = [D2fDs(J1s,J1s), zeros(n1,n2), D2fDs(J1s,J3s);...
        zeros(n2,n1), D2fDn(J2n,J2n), D2fDn(J2n,J3n);...
        0.5*D2fDs(J3s,J1s), 0.5*D2fDn(J3n,J2n), 0.5*D2fDs(J3s,J3s) + 0.5*D2fDn(J3n,J3n)];
Y12  = [D2fDs(J1s,J4s);...
        D2fDn(J2n,J4n);...
        0.5*D2fDs(J3s,J4s) + 0.5*D2fDn(J3n,J4n)];
Y21  = [D2fDs(J4s,J1s), -D2fDn(J4n,J2n), D2fDs(J4s,J3s) - D2fDn(J4n,J3n)];
Y22  =  D2fDs(J4s,J4s) - D2fDn(J4n,J4n);

%%% Next perform the actual merge, which is given by the formulas
%%%   D1fD = X11 - X12*inv(Y22)*Y21
%%%   D2fD = Y11 - Y12*inv(Y22)*Y21
%%% Note 1: One should always recycle the computation of ZZ = Y22\Y21.
%%% Note 2: X12 and Y12 has many zero rows. This can be exploited (optional).
flag_accel = 1;
ZZ = Y22\Y21;
if (flag_accel == 0)
  D1fD = X11 - X12*ZZ;
  D2fD = Y11 - Y12*ZZ;
else
  D1fD = X11;
  ind  = find(sum(abs(X12')));
  D1fD(ind,:) = D1fD(ind,:) - X12(ind,:)*ZZ;
  ind  = find(sum(abs(Y12')));
  D2fD = Y11;
  D2fD(ind,:) = D2fD(ind,:) - Y12(ind,:)*ZZ;
end

%%% Assemble the nodes in the external ring.
indext     = [inds(J1s),indn(J2n),inds(J3s)];
xxc        = 0.5*(xxcs + xxcn);
theta0     = atan2(xx(2,indext(1))-xxc(2),xx(1,indext(1))-xxc(1));
theta      = rem(4*pi + 1e-12 - theta0 + atan2(xx(2,indext)-xxc(2),xx(1,indext)-xxc(1)),2*pi);
[~,indtmp] = sort(theta);

%%% Store away various objects 
NODES{11,ibox} = indext(indtmp);
NODES{12,ibox} = inds(J4s);
NODES{20,ibox} = D1fD(indtmp,indtmp);
NODES{21,ibox} = D2fD(indtmp,indtmp);
NODES{22,ibox} = -ZZ(:,indtmp);

%%% Delete the NfD operators that are no longer needed.
NODES{20,ison1} = [];
NODES{21,ison1} = [];
NODES{20,ison2} = [];
NODES{21,ison2} = [];

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Merge two adjacent boxes "horizontally".
% The nodes are numbered as follows:
%
% 1 1 1 1 3 2 2 2 2
% 1       4       2
% 1       4       2
% 1       4       2
% 1 1 1 1 3 2 2 2 2
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function NODES = LOCAL_mergetwo_hori(xx,NODES,ibox)

ison1  = NODES{4,ibox}(1);
ison2  = NODES{4,ibox}(2);

indw   = NODES{11,ison1};
inde   = NODES{11,ison2};
D1fDw  = NODES{20,ison1};
D2fDw  = NODES{21,ison1};
D1fDe  = NODES{20,ison2};
D2fDe  = NODES{21,ison2};
xxboxw = xx(:,indw);
xxboxe = xx(:,inde);

%%% Extract geometric information about the two boxes.
x1min = min(xxboxw(1,:));                                                   
x1max = max(xxboxw(1,:));                                                   
x2min = min(xxboxw(2,:));                                                   
x2max = max(xxboxw(2,:));                                                   
xxcw  = [0.5*(x1min+x1max);...
         0.5*(x2min+x2max)];
a1w   =  0.5*(x1max-x1min);
a2w   =  0.5*(x2max-x2min);
x1min = min(xxboxe(1,:));                                                   
x1max = max(xxboxe(1,:));                                                   
x2min = min(xxboxe(2,:));                                                   
x2max = max(xxboxe(2,:));                                                   
xxce  = [0.5*(x1min+x1max);...
         0.5*(x2min+x2max)];
a1e   =  0.5*(x1max-x1min);
a2e   =  0.5*(x2max-x2min);
hmin  = xxboxw(1,2) - xxboxw(1,1);

%%% Construct index vectors for the west box.
zz1   = xxboxw(1,:) - xxcw(1);
zz2   = xxboxw(2,:) - xxcw(2);
J1w   = find(      zz1  < (a1w - 0.5*hmin));
J3w   = find( (    zz1  > (a1w - 0.5*hmin)) & ...
              (abs(zz2) > (a2w - 0.5*hmin)) );
J4w   = find( (    zz1  > (a1w - 0.5*hmin)) & ...
              (abs(zz2) < (a2w - 0.5*hmin)) );

%%% Construct index vectors for the east box.
zz1   = xxboxe(1,:) - xxce(1);
zz2   = xxboxe(2,:) - xxce(2);
J2e   = find(      zz1  > (-a1e + 0.5*hmin)  );
J3e   = find( (    zz1  < (-a1e + 0.5*hmin)) & ...
              (abs(zz2) > ( a2e - 0.5*hmin)) );
J4e   = find( (    zz1  < (-a1e + 0.5*hmin)) & ...
              (abs(zz2) < ( a2e - 0.5*hmin)) );
J4e   = J4e(end:(-1):1);

%%% Assemble the various matrices.
n1   = length(J1w);
n2   = length(J2e);
X11  = [D1fDw(J1w,J1w), zeros(n1,n2), D1fDw(J1w,J3w);...
        zeros(n2,n1), D1fDe(J2e,J2e), D1fDe(J2e,J3e);...
        0.5*D1fDw(J3w,J1w), 0.5*D1fDe(J3e,J2e), 0.5*D1fDw(J3w,J3w) + 0.5*D1fDe(J3e,J3e)];
X12  = [D1fDw(J1w,J4w);...
        D1fDe(J2e,J4e);...
        0.5*D1fDw(J3w,J4w) + 0.5*D1fDe(J3e,J4e)];
X21  = [D1fDw(J4w,J1w), -D1fDe(J4e,J2e), D1fDw(J4w,J3w) - D1fDe(J4e,J3e)];
X22  =  D1fDw(J4w,J4w) - D1fDe(J4e,J4e);
Y11  = [D2fDw(J1w,J1w), zeros(n1,n2), D2fDw(J1w,J3w);...
        zeros(n2,n1), D2fDe(J2e,J2e), D2fDe(J2e,J3e);...
        0.5*D2fDw(J3w,J1w), 0.5*D2fDe(J3e,J2e), 0.5*D2fDw(J3w,J3w) + 0.5*D2fDe(J3e,J3e)];
Y12  = [D2fDw(J1w,J4w);...
        D2fDe(J2e,J4e);...
        0.5*D2fDw(J3w,J4w) + 0.5*D2fDe(J3e,J4e)];

%%% Next perform the actual merge, which is given by the formulas
%%%   D1fD = X11 - X12*inv(X22)*X21
%%%   D2fD = Y11 - Y12*inv(X22)*X21
%%% Note 1: One should always recycle the computation of ZZ = X22\X21.
%%% Note 2: X12 and Y12 has many zero rows. This can be exploited (optional).
flag_accel = 1;
ZZ   = X22\X21;
if (flag_accel == 0)
  D1fD = X11 - X12*ZZ;
  D2fD = Y11 - Y12*ZZ;
else
  D1fD = X11;
  ind  = find(sum(abs(X12')));
  D1fD(ind,:) = D1fD(ind,:) - X12(ind,:)*ZZ;
  ind  = find(sum(abs(Y12')));
  D2fD = Y11;
  D2fD(ind,:) = D2fD(ind,:) - Y12(ind,:)*ZZ;
end

%%% Assemble the nodes in the external ring.
indext     = [indw(J1w),inde(J2e),indw(J3w)];
xxc        = 0.5*(xxcw + xxce);
theta0     = atan2(xx(2,indext(1))-xxc(2),xx(1,indext(1))-xxc(1));
theta      = rem(4*pi + 1e-12 - theta0 + atan2(xx(2,indext)-xxc(2),xx(1,indext)-xxc(1)),2*pi);
[~,indtmp] = sort(theta);

%%% Store away various objects.
NODES{11,ibox} = indext(indtmp);
NODES{12,ibox} = indw(J4w);
NODES{20,ibox} = D1fD(indtmp,indtmp);
NODES{21,ibox} = D2fD(indtmp,indtmp);
NODES{22,ibox} = -ZZ(:,indtmp);

%%% Delete the NfD operators that are no longer needed.
NODES{20,ison1} = [];
NODES{21,ison1} = [];
NODES{20,ison2} = [];
NODES{21,ison2} = [];

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [xx,indplot] = LOCAL_get_grid(xxoffset,Npan1,Npan2,a,Ng,xvec)

[ZZ1,ZZ2] = meshgrid(xvec(1:(Ng-1)));
zz        = [reshape(ZZ1,1,numel(ZZ1));...
             reshape(ZZ2,1,numel(ZZ2))];

ntmp  = (Ng-1)*(Ng-1);
ntot  = Npan1*Npan2*ntmp + (Npan1+Npan2)*(Ng-1) + 1;
ndone = 0;
xx    = zeros(2,ntot);
for i1 = 1:Npan1
  xc1 = (2*i1-1)*a;
  for i2 = 1:Npan2
    xc2       = (2*i2-1)*a;
    ind       = ndone + (1:ntmp);
    xx(:,ind) = [xc1+zz(1,:);xc2+zz(2,:)];
    ndone     = ndone + ntmp;
  end
  ind       = ndone + (1:(Ng-1));
  xx(:,ind) = [xc1+xvec(1:(Ng-1))';Npan2*2*a*ones(1,Ng-1)];
  ndone     = ndone + Ng - 1;
end
for i2 = 1:Npan2
  xc2       = (2*i2-1)*a;
  ind       = ndone + (1:(Ng-1));
  xx(:,ind) = [2*a*Npan1*ones(1,Ng-1);xc2+xvec(1:(Ng-1))'];
  ndone     = ndone + Ng - 1;
end
xx(:,end) = [2*Npan1*a;2*Npan2*a];

%%% Set up an index vector that order the nodes in column-wise ordering.
%%% (Convenient for "mesh" plots.)
len2  = 2*a*Npan2;
hmin = xvec(2) - xvec(1);
yy   = 2*(len2/hmin)*xx(1,:) + xx(2,:);
[~,indplot] = sort(yy);
%plot3(xx(1,indplot),xx(2,indplot),yy(indplot),'.-')
%keyboard

xx = [xxoffset(1) + xx(1,:);...
      xxoffset(2) + xx(2,:)];

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Simple auxiliary function for computing reference solutions to
% the Yukawa problem.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [u,du1,du2] = LOCAL_eval_besselk(x1_abs,x2_abs,k,cc)

x1 = x1_abs - cc(1);
x2 = x2_abs - cc(2);

rr = sqrt(x1.*x1 + x2.*x2);
%th = atan2(x2,x1);

u   = besselk(0,k*rr);
du1 = -k*besselk(-1,k*rr).*x1./rr;
du2 = -k*besselk(-1,k*rr).*x2./rr;

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Simple auxiliary function for computing reference solutions to
% the Helmholtz problem.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [u,du1,du2] = LOCAL_eval_bessely(x1_abs,x2_abs,k,cc)

x1 = x1_abs - cc(1);
x2 = x2_abs - cc(2);

rr = sqrt(x1.*x1 + x2.*x2);
%th = atan2(x2,x1);

u   = bessely(0,k*rr);
du1 = k*bessely(-1,k*rr).*x1./rr;
du2 = k*bessely(-1,k*rr).*x2./rr;

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Simple auxiliary function for computing reference solutions to
% the Laplace problem.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [u,du1,du2] = LOCAL_eval_log(x1_abs,x2_abs,cc)

x1 = x1_abs - cc(1);
x2 = x2_abs - cc(2);

rrsq = x1.*x1 + x2.*x2;
%th = atan2(x2,x1);

u   = -(1/(2*pi))*0.5*log(rrsq);
du1 = -(1/(2*pi))*x1./rrsq;
du2 = -(1/(2*pi))*x2./rrsq;

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function u = LOCAL_solve(NODES,u)

for ibox = 1:size(NODES,2);
  indext    = NODES{11,ibox};
  indint    = NODES{12,ibox};
  u(indint) = NODES{22,ibox}*u(indext);
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [u,dud1,dud2] = LOCAL_exact_solution(xx,params,xxs)

if (params(1) == 1)

  beta = -1/(2*pi);
  zz1  = xx(1,:)' - xxs(1);
  zz2  = xx(2,:)' - xxs(2);
  u    = 0.5*beta*  log(zz1.*zz1 + zz2.*zz2);
  dud1 =     beta*zz1./(zz1.*zz1 + zz2.*zz2);
  dud2 =     beta*zz2./(zz1.*zz1 + zz2.*zz2);
  
elseif (params(1) == 2)
    
  zz1  = xx(1,:)' - xxs(1);
  zz2  = xx(2,:)' - xxs(2);
  rr   = sqrt(zz1.*zz1 + zz2.*zz2);
  kh   = params(2);
  u    = besselk(0,kh*rr);
  dud1 = -kh*besselk(-1,kh*rr).*zz1./rr;
  dud2 = -kh*besselk(-1,kh*rr).*zz2./rr;

elseif (params(1) == 3)
    
  zz1  = xx(1,:)' - xxs(1);
  zz2  = xx(2,:)' - xxs(2);
  rr   = sqrt(zz1.*zz1 + zz2.*zz2);
  kh   = params(2);
  u    = bessely(0,kh*rr);
  dud1 = kh*bessely(-1,kh*rr).*zz1./rr;
  dud2 = kh*bessely(-1,kh*rr).*zz2./rr;

elseif (params(1) == 4)
    
  zz1  = xx(1,:)';
  zz2  = xx(2,:)';
  u    = cos(zz1.*zz2);
  dud1 = -zz2.*sin(zz1.*zz2);
  dud2 = -zz1.*sin(zz1.*zz2);

else
    
  fprintf(1,'WARNING: No exact solution is coded for this option.\n')
  n    = size(xx,2);
  u    = ones(n,1);
  dud1 = NaN*ones(n,1);
  dud2 = NaN*ones(n,1);
  
end

return

